Imporoving reconstrucion methods for radio measurements with Tunka-Rex

Tunka-Rex is detector for radio emission produced by cosmic-ray air-showers located in Siberia, triggered by Tunka-133, a co-located air-Cherenkov detector during night, and by a scintillator array Tunka-Grande during day. Tunka-Rex demonstrates that the radio technique can provide a cost-effective extension of existing air-shower arrays. Operating in the frequency range of 30-80 MHz, Tunka-Rex is limited by the galactic background, and suffers from the local radio interferences. We investigate the possibilities of the improving of measured data using different approaches, particularly, the multivariate background suppression is considered, as well as improved likelihood fit of the lateral distribution of amplitudes.

==> makeArticle.sh <==
#!/bin/bash

# compiles the ECRS_proc_template_LaTeX

pdflatex ECRS_proc_template_LaTeX
bibtex ECRS_proc_template_LaTeX
pdflatex ECRS_proc_template_LaTeX
makeindex ECRS_proc_template_LaTeX.nlo -s nomencl.ist -o ECRS_proc_template_LaTeX.nls
pdflatex ECRS_proc_template_LaTeX


==> makeClean.sh <==
#!/bin/bash

# delete aux files
rm ECRS_proc_template_LaTeX.aux ECRS_proc_template_LaTeX.bbl ECRS_proc_template_LaTeX.blg ECRS_proc_template_LaTeX.ilg ECRS_proc_template_LaTeX.lof ECRS_proc_template_LaTeX.log ECRS_proc_template_LaTeX.lot ECRS_proc_template_LaTeX.nlo ECRS_proc_template_LaTeX.nls ECRS_proc_template_LaTeX.out ECRS_proc_template_LaTeX.pdf ECRS_proc_template_LaTeX.toc

